Efficiently computable bounds for magic state distillation

Magic-state distillation (or non-stabilizer state manipulation) is a crucial component in the leading approaches to realizing scalable, fault-tolerant, and universal quantum computation. Related to non-stabilizer state manipulation is the resource theory of non-stabilizer states, for which one of the goals is to characterize and quantify non-stabilizerness of a quantum state. In this paper, we introduce the family of thauma measures to quantify the amount of non-stabilizerness in a quantum state, and we exploit this family of measures to address several open questions in the resource theory of non-stabilizer states. As a first application, we establish the hypothesis testing thauma as an efficiently computable benchmark for the one-shot distillable non-stabilizerness, which in turn leads to a variety of bounds on the rate at which non-stabilizerness can be distilled, as well as on the overhead of magic-state distillation. We then prove that the max-thauma can be used as an efficiently computable tool in benchmarking the efficiency of magic-state distillation and that it can outperform pervious approaches based on mana. Finally, we use the min-thauma to bound a quantity known in the literature as the "regularized relative entropy of magic." As a consequence of this bound, we find that two classes of states with maximal mana, a previously established non-stabilizerness measure, cannot be interconverted in the asymptotic regime at a rate equal to one. This result resolves a basic question in the resource theory of non-stabilizer states and reveals a difference between the resource theory of non-stabilizer states and other resource theories such as entanglement and coherence.

==> anc/EF_plot_figure1.m <==
clear;

size = 400; % step for points used in figure

wh = exp(2*pi*1i/3); 

% Hadamard gate for qutrits
H = 1/sqrt(3) * [1 1 1; 1 wh wh^2; 1 wh^2 wh];

[S, D] = eig(H);

v1 = S(:,1); % H_+ state
v2 = S(:,2); % H_- state
v3 = S(:,3); % H_i state

num_samples = 21;

R = zeros(num_samples);

q_mana = zeros(num_samples);
q_theta = zeros(num_samples);

for m = 1:num_samples
    
    r = (m-1) / size + 0.05; % noise parameter p_1
    
    R(m) = r; % vector to store p_1 noise values
    
    p1  = r;
    p2  = 0.1;
    
    % state for which we will compare efficiency bounds
    rho = (1 - p1 - p2) * v1*v1' + p1 * v2*v2' + p2 * v3*v3'; %input mixed state

    %% target H state
    sigma=v1*v1';

    %% calculate mana and max-thauma
    q_mana(m)  = real(EF_MANA(rho,sigma));
    q_theta(m) = real(EF_theta(rho,sigma));

end

% colors for plots
gr = [0.47 0.67 0.19];
bl = [0.05 0.32 0.78];
re = [0.8 0.28 0.08];
ye = [0.93 0.69 0.13];


% plot mana and max-thauma
plot(R,q_mana,'-.','Color',re,'LineWidth',2)
hold on
plot(R,q_theta,'LineWidth',2,'Color',bl)
grid on

set(gca,'FontSize',12)
leg = legend({'$N_M$','$N_{\theta_{\max}}$'});
set(leg,'Interpreter','latex','FontSize',17,'Location','southwest');
xlabel({'Noise parameter $p_1$ from $0.05$ to $0.1$'},'Interpreter','latex','FontSize',16)
ylabel({'Efficiency $(\rho_{in}\to H_+)$'},'Interpreter','latex','FontSize',16)
axis([0.05 0.1 2 6])










%% function to compute efficiency bound given by max-thauma
function [r] = EF_theta(rho,sigma)

    %% compute and store the phase-space point operators

    d  = 3; %dimension
    dp = 1; % used for the field Z_d for generating Heisenberg-Weyl operators
    
    X = GenPauli(1,0,d);
    Z = GenPauli(0,1,d);
    
    w = exp(2*pi*1i/d);

    A0=zeros(d);
    for a1 = 1:d
        for a2 = 1:d
            T(:,:,a1,a2) = w^(-(a1-dp) * (a2-dp) * 2) * Z^(a1-dp) * X^(a2-dp);
            A0 = A0+T(:,:,a1,a2);
        end
    end

    A0 = A0/d;
    SUMA = zeros(d);

    for a1 = 1:d
        for a2 = 1:d
            A(:,:,a1,a2) = T(:,:,a1,a2) * A0 * T(:,:,a1,a2)';
            SUMA = A(:,:,a1,a2) + SUMA;
        end
    end



    %% calculate max-thauma
    cvx_begin sdp quiet

        variable S1(d,d) hermitian
        variable eta0
        sq = 0;

        for a1 = 1:d
            for a2 = 1:d
                sq = sq + abs(trace(S1 * A(:,:,a1,a2))) / d;
            end 
        end

        maximize eta0
        subject to

        S1 >= eta0 * rho;

        sq + sq' <= 2;
        
    cvx_end
    
    max_thauma_rho = log2(1/eta0);
    
    
    cvx_begin sdp quiet
        variable S1(d,d) hermitian
        variable eta0

        sq = 0;
        
        for a1 = 1:d
            for a2 = 1:d
                sq = sq + abs(trace(S1 * A(:,:,a1,a2))) / d;
            end 
        end

        maximize eta0
        subject to
        
        S1 >= eta0 * sigma;

        sq + sq' <= 2;
 
    cvx_end
    
    max_thauma_sigma = log2(1/eta0);

    r = max_thauma_sigma / max_thauma_rho;

end



%% function to compute efficiency bound given by mana

function [r1] = EF_MANA(rho,sigma)


    d = 3;  % dimension
    dp = 1; % used for the field Z_d for generating Heisenberg-Weyl operators
    
    X = GenPauli(1,0,d);
    Z = GenPauli(0,1,d);
    
    w = exp(2*pi*i/d);

    A0 = zeros(d);
    
    for a1 = 1:d
        for a2 = 1:d
            
            T(:,:,a1,a2) = w^(-(a1-dp) * (a2-dp) * 2) * Z^(a1-dp) * X^(a2-dp);
            A0 = A0 + T(:,:,a1,a2);
            
        end
    end

    A0 = A0/d;
    SUMA = zeros(d);

    for a1 = 1:d
        for a2 = 1:d
            A(:,:,a1,a2) = T(:,:,a1,a2) * A0 * T(:,:,a1,a2)';
            SUMA = A(:,:,a1,a2) + SUMA;
        end
    end

    % calculate the sum negativity of sigma
    wp_all = 0;
    sn = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            
            wp = trace(A(:,:,a1,a2) * rho) / d;
            wc{a1,a2}=wp;
            
            wp_all = wp_all + abs(wp);
            
            if wp <= 0
                sn = sn - wp;
            end
        end
    end

    % calculate mana of rho from its sum negativity 
    mana_rho = log2(2 * sn + 1);


    % calculate the sum negativity of sigma
    wp_all = 0;
    sn = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            
            wp = trace(A(:,:,a1,a2) * sigma) / d;
            
            wc_sigma{a1,a2} = wp;
            
            wp_all = wp_all + abs(wp);

            if wp <= 0
                sn = sn - wp;
            end
        end
    end

    % calculate mana of sigma from its sum negativity 
    mana_sigma = log2(2*sn+1);


    r1=mana_sigma/mana_rho;
end




==> anc/H-state-analytic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19630,        575]
NotebookOptionsPosition[     17751,        524]
NotebookOutlinePosition[     18105,        540]
CellTagsIndexPosition[     18062,        537]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "analytic", " ", "calculations", " ", "for", " ", "H", " ", "state"}], " ",
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "*", "\[Pi]", "*", 
       RowBox[{"\[ImaginaryI]", "/", "d"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"set", " ", "up", " ", "the", " ", "phase"}], "-", 
     RowBox[{"space", " ", "point", " ", "operators"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z", " ", "=", " ", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[Omega]", ",", 
        RowBox[{"\[Omega]", "^", "2"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A0", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AuOps", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a1", "=", "1"}], ",", 
     RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
     RowBox[{"a1", "=", 
      RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a2", "=", "1"}], ",", 
       RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
       RowBox[{"a2", "++"}], ",", "    ", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"\[Omega]", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"a1", "-", "1"}], ")"}]}], "*", 
             RowBox[{"(", 
              RowBox[{"a2", "-", "1"}], ")"}], "*", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"MatrixPower", "[", 
            RowBox[{"Z", ",", 
             RowBox[{"a1", "-", "1"}]}], "]"}], ".", 
           RowBox[{"MatrixPower", "[", 
            RowBox[{"X", ",", 
             RowBox[{"a2", "-", "1"}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AuOps", "[", 
          RowBox[{"[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "A0", ".", 
           RowBox[{"ConjugateTranspose", "[", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "]"}]}], "]"}]}], 
        ";"}]}], "\[IndentingNewLine]", "]"}]}], " ", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.754316777567298*^9, 3.754316832478965*^9}, {
   3.7543168709921227`*^9, 3.754316953306332*^9}, {3.7543208545290813`*^9, 
   3.75432087255088*^9}, 3.754327019588901*^9, {3.7543273331786547`*^9, 
   3.7543273441316643`*^9}},ExpressionUUID->"f701d14b-9fa9-4b8e-9e78-\
9ac32b4b0677"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"qutrit", " ", "Hadamard", " ", "gate"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "\[Omega]", ",", 
          RowBox[{"\[Omega]", "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"\[Omega]", "^", "2"}], ",", "\[Omega]"}], "}"}]}], 
       "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Eigenvalues", "[", "H", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HVecs", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Eigenvectors", "[", "H", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.754326579738728*^9, 3.7543265846171513`*^9}, {
   3.754326814707471*^9, 3.7543268179870977`*^9}, {3.754327038195751*^9, 
   3.754327059342866*^9}, 
   3.754327321931155*^9},ExpressionUUID->"7a3733ff-869f-4e75-b8b0-\
d73bdc846901"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"H", " ", "state"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HPlusState", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"HVecs", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/", 
       RowBox[{"Norm", "[", 
        RowBox[{"HVecs", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.754326588608018*^9, 3.754326618382329*^9}, {
   3.75432668200276*^9, 3.75432678097027*^9}, {3.754326821113995*^9, 
   3.754326888472636*^9}, {3.754326960741625*^9, 3.754326972595628*^9}, 
   3.754327008404265*^9, {3.754327067125559*^9, 3.754327077965673*^9}, {
   3.754327277309436*^9, 3.7543272786055193`*^9}, {3.754327310741365*^9, 
   3.754327320394204*^9}},ExpressionUUID->"6ca84260-4292-4458-b4b5-\
f0852241d880"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "density", " ", "operator", " ", "for", " ", "HPlusState", " ", "state"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HPlusDens", "=", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "HPlusState", ",", 
       RowBox[{"Conjugate", "[", "HPlusState", "]"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.754327084725099*^9, 3.754327113791256*^9}, {
  3.754327315373025*^9, 
  3.7543273188180447`*^9}},ExpressionUUID->"966a73df-9812-4374-a787-\
fbdc15e7a7ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "upper", " ", "bound", " ", "on", " ", "max", " ", 
    "thauma"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"v0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v1", "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "sigmaState", " ", "is", " ", "the", " ", "stabilizer", " ", "state", 
      " ", "to", " ", "compare", " ", "to", " ", "H", " ", "state", " ", 
      "with", " ", "max"}], "-", 
     RowBox[{"relative", " ", "entropy"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigmaState", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "v0", ",", 
          RowBox[{"Conjugate", "[", "v0", "]"}]}], "]"}], " ", "+", " ", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "v1", ",", 
          RowBox[{"Conjugate", "[", "v1", "]"}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7543271537250633`*^9, 3.7543272158533697`*^9}, {
  3.754473293941465*^9, 
  3.754473318166934*^9}},ExpressionUUID->"d94f10e1-6c53-4eed-892f-\
78c8b39b363b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"upper", " ", "bound", " ", "on", " ", "max", " ", "thauma"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Log2", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{"HPlusDens", ".", 
      RowBox[{"PseudoInverse", "[", "sigmaState", "]"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.754327223627962*^9, 
  3.75432725196447*^9}},ExpressionUUID->"b68a527a-67b1-4765-b83e-\
d9eaf3fe0483"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", 
   RowBox[{"3", "+", 
    SqrtBox["3"]}], "]"}], 
  RowBox[{"Log", "[", "2", "]"}]]], "Output",
 CellChangeTimes->{{3.754327247517289*^9, 3.7543272524341097`*^9}, 
   3.7544733551827173`*^9},ExpressionUUID->"fc3d13ff-8c0d-4afc-91f6-\
08230d79098e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Get", " ", "lower", " ", "bound", " ", "in", " ", "terms", " ", "of", 
     " ", "min"}], "-", "thauma"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Hi", " ", "state"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HiState", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"HVecs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", 
       RowBox[{"Norm", "[", 
        RowBox[{"HVecs", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "density", " ", "operator", " ", "for", " ", "HiState", " ", "state"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HiDens", "=", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "HiState", ",", 
       RowBox[{"Conjugate", "[", "HiState", "]"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Q", " ", "operator", " ", "for", " ", "lower", " ", "bounding", " ", 
     "min", " ", "thauma"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Q", " ", "=", 
     RowBox[{"FullSimplify", "[", " ", 
      RowBox[{"HPlusDens", "+", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], "*", "HiDens"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.754327124369068*^9, 3.754327125173091*^9}, {
   3.754327282435918*^9, 3.7543272831010323`*^9}, 
   3.754473334972146*^9},ExpressionUUID->"8157a01a-0552-4ec8-b301-\
a17d245d3a73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "discrete", " ", "Wigner", " ", "function", 
    " ", "of", " ", "Q"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Wu", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a1", "=", "1"}], ",", 
     RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
     RowBox[{"a1", "=", 
      RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a2", "=", "1"}], ",", 
       RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
       RowBox[{"a2", "++"}], ",", "    ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Wu", " ", "[", 
          RowBox[{"[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", " ", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"AuOps", "[", 
              RowBox[{"[", 
               RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "Q"}], "]"}], 
           "/", "d"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], " ", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.754317864300335*^9, 3.754317891641795*^9}, {
   3.7543199412660933`*^9, 3.754319948489595*^9}, 3.754320121410458*^9, 
   3.754320220710826*^9, {3.7543202941193333`*^9, 3.7543203667474537`*^9}, {
   3.754320432617189*^9, 3.754320472229064*^9}, {3.754320954504455*^9, 
   3.754320965872293*^9}, {3.754327119789493*^9, 3.754327120390521*^9}, 
   3.7543273587476263`*^9},ExpressionUUID->"3e5a42bb-4864-4b6c-8352-\
0842d989a05b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Wu", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.75432044219139*^9, 3.754320442415811*^9}, {
   3.754320489733938*^9, 3.754320537364394*^9}, 
   3.7543208184175787`*^9},ExpressionUUID->"aa9495e5-4322-4924-81d4-\
072ec13046fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SqrtBox["3"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.754320442840241*^9, 3.7543204738944893`*^9}, 
   3.75432053865254*^9, 3.754320670640053*^9, {3.754320974965467*^9, 
   3.754321001944257*^9}, 3.7543247225224457`*^9, 3.7543268963943996`*^9, 
   3.7544733552983713`*^9},ExpressionUUID->"350ad138-a9fc-426b-b4d7-\
e0e3a4034cca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"compute", " ", "Wigner", " ", "spectral", " ", "norm"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"QSpecNorm", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Max", "[", 
     RowBox[{"d", "*", 
      RowBox[{"Abs", "[", "Wu", "]"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.754320987349946*^9, 3.754320993029726*^9}, {
  3.754326905703998*^9, 
  3.754326917479108*^9}},ExpressionUUID->"b7852e95-9cc0-4bc8-a2a2-\
50155a5b8e52"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "6"], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    SqrtBox["3"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.754320442840241*^9, 3.7543204738944893`*^9}, 
   3.75432053865254*^9, 3.754320670650972*^9, {3.7543209750117817`*^9, 
   3.7543210020000763`*^9}, 3.754324722579788*^9, {3.754326897457354*^9, 
   3.754326918004457*^9}, 
   3.754473355364832*^9},ExpressionUUID->"e92401fa-69c0-4607-b3a5-\
63fcd01d0d99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"QSpecNorm", "-", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.754326920391871*^9, 
  3.754326934294321*^9}},ExpressionUUID->"f06671d6-484f-4af0-8b13-\
3426b941e423"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.754326930343746*^9, 3.754326934673871*^9}, 
   3.754473355428488*^9},ExpressionUUID->"1f0561d3-e6be-47b0-ba88-\
4e6eb45131d6"]
}, Open  ]]
},
WindowSize->{1321, 755},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4620, 127, 369, "Input", "ExpressionUUID" -> \
"f701d14b-9fa9-4b8e-9e78-9ac32b4b0677"],
Cell[5181, 149, 1254, 35, 117, "Input", "ExpressionUUID" -> \
"7a3733ff-869f-4e75-b8b0-d73bdc846901"],
Cell[6438, 186, 903, 21, 75, "Input", "ExpressionUUID" -> \
"6ca84260-4292-4458-b4b5-f0852241d880"],
Cell[7344, 209, 601, 16, 75, "Input", "ExpressionUUID" -> \
"966a73df-9812-4374-a787-fbdc15e7a7ff"],
Cell[7948, 227, 1582, 44, 159, "Input", "ExpressionUUID" -> \
"d94f10e1-6c53-4eed-892f-78c8b39b363b"],
Cell[CellGroupData[{
Cell[9555, 275, 494, 13, 54, "Input", "ExpressionUUID" -> \
"b68a527a-67b1-4765-b83e-d9eaf3fe0483"],
Cell[10052, 290, 299, 8, 57, "Output", "ExpressionUUID" -> \
"fc3d13ff-8c0d-4afc-91f6-08230d79098e"]
}, Open  ]],
Cell[10366, 301, 1799, 48, 243, "Input", "ExpressionUUID" -> \
"8157a01a-0552-4ec8-b301-a17d245d3a73"],
Cell[12168, 351, 1895, 47, 159, "Input", "ExpressionUUID" -> \
"3e5a42bb-4864-4b6c-8352-0842d989a05b"],
Cell[CellGroupData[{
Cell[14088, 402, 263, 5, 54, "Input", "ExpressionUUID" -> \
"aa9495e5-4322-4924-81d4-072ec13046fc"],
Cell[14354, 409, 1803, 62, 49, "Output", "ExpressionUUID" -> \
"350ad138-a9fc-426b-b4d7-e0e3a4034cca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16194, 476, 533, 13, 75, "Input", "ExpressionUUID" -> \
"b7852e95-9cc0-4bc8-a2a2-50155a5b8e52"],
Cell[16730, 491, 456, 11, 49, "Output", "ExpressionUUID" -> \
"e92401fa-69c0-4607-b3a5-63fcd01d0d99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17223, 507, 332, 9, 32, "Input", "ExpressionUUID" -> \
"f06671d6-484f-4af0-8b13-3426b941e423"],
Cell[17558, 518, 177, 3, 66, "Output", "ExpressionUUID" -> \
"1f0561d3-e6be-47b0-ba88-4e6eb45131d6"]
}, Open  ]]
}
]
*)



==> anc/Norrell-state-analytic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15606,        453]
NotebookOptionsPosition[     13669,        402]
NotebookOutlinePosition[     14025,        418]
CellTagsIndexPosition[     13982,        415]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "analytic", " ", "calculations", " ", "for", " ", "Norrell", " ", 
    "state"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "*", "\[Pi]", "*", 
       RowBox[{"\[ImaginaryI]", "/", "d"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"set", " ", "up", " ", "the", " ", "phase"}], "-", 
     RowBox[{"space", " ", "point", " ", "operators"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z", " ", "=", " ", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[Omega]", ",", 
        RowBox[{"\[Omega]", "^", "2"}]}], "}"}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.754473408574737*^9, 3.754473410167246*^9}, 
   3.754473638113336*^9},ExpressionUUID->"a213614c-126c-4e55-bc1a-\
a69be6f80986"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",Exp\
ressionUUID->"2b33dd79-7594-4d33-a90c-d0d3041fe946"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AuOps", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.754321304541108*^9, 
  3.75432130546768*^9}},ExpressionUUID->"05ad63a8-9a67-4e1c-9cc0-\
4605263c3a50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"a1", "=", "1"}], ",", 
    RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
    RowBox[{"a1", "=", 
     RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a2", "=", "1"}], ",", 
      RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
      RowBox[{"a2", "++"}], ",", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"\[Omega]", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"a1", "-", "1"}], ")"}]}], "*", 
            RowBox[{"(", 
             RowBox[{"a2", "-", "1"}], ")"}], "*", "2"}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"MatrixPower", "[", 
           RowBox[{"Z", ",", 
            RowBox[{"a1", "-", "1"}]}], "]"}], ".", 
          RowBox[{"MatrixPower", "[", 
           RowBox[{"X", ",", 
            RowBox[{"a2", "-", "1"}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AuOps", "[", 
         RowBox[{"[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"[", 
            RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "A0", ".", 
          RowBox[{"ConjugateTranspose", "[", 
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "]"}]}], "]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], " ", "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{3.7543213170850973`*^9, 
  3.754473644257544*^9},ExpressionUUID->"2239747e-7dcf-4788-855f-\
6154aa9bd83f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"define", " ", "Norrell", " ", "state"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NorrellState", "=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "6", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2", ",", 
        RowBox[{"-", "1"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NorrellDens", "=", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "NorrellState", ",", "NorrellState"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.754321325369379*^9, 3.754321353098096*^9}, {
   3.7543216189312077`*^9, 3.7543216251866407`*^9}, 3.754473479979547*^9, {
   3.7544736264001703`*^9, 
   3.754473633567009*^9}},ExpressionUUID->"44db69e9-733f-4622-82d5-\
0c11ca194927"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "stabilizer", " ", "states", " ", "to", " ", "build", " ", "up", " ", 
    "tau", " ", "state"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u1", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "*", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "*", "\[Pi]", "*", 
          RowBox[{"\[ImaginaryI]", "/", "3"}]}], "]"}], ",", "1"}], "}"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "*", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[Pi]", "*", 
           RowBox[{"\[ImaginaryI]", "/", "3"}]}], "]"}]}], ",", "1"}], 
       "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7543213545413733`*^9, 3.754321411776987*^9}, {
  3.754322680474045*^9, 3.754322685927516*^9}, {3.75432303762362*^9, 
  3.754323060124957*^9}, {3.754323100705709*^9, 3.754323114723737*^9}, {
  3.7543240751727247`*^9, 3.754324076866755*^9}, {3.754324229915843*^9, 
  3.754324246674707*^9}, {3.7543243138936*^9, 3.754324338546554*^9}, {
  3.754324446051914*^9, 3.7543245000691013`*^9}, {3.7544734514218283`*^9, 
  3.754473494199108*^9}, {3.754473657921649*^9, 
  3.754473665953808*^9}},ExpressionUUID->"a35b9231-eea8-46de-97e1-\
6e58d8159b81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "stabilizer", " ", "state", " ", "to", " ", "compare", " ", "Norrell", 
     " ", "state", " ", "to", " ", "in", " ", "max"}], "-", 
    RowBox[{"relative", " ", "entropy"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{"tau", " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "3"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "u0", ",", 
          RowBox[{"Conjugate", "[", "u0", "]"}]}], "]"}], "+", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "u1", ",", 
          RowBox[{"Conjugate", "[", "u1", "]"}]}], "]"}], "+", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "u2", ",", 
          RowBox[{"Conjugate", "[", "u2", "]"}]}], "]"}]}], ")"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.754321420191571*^9, 3.754321491216324*^9}, {
  3.7543228083023*^9, 3.7543228298300543`*^9}, {3.754324502375082*^9, 
  3.7543245175737867`*^9}, {3.754473489347107*^9, 
  3.754473497173081*^9}},ExpressionUUID->"f426406d-48e9-43fc-9ffb-\
04e85774f18e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"invtau", " ", "=", " ", 
   RowBox[{"PseudoInverse", "[", "tau", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.754323159696375*^9, 3.754323175406879*^9}, {
  3.7543234064568443`*^9, 3.7543235374911003`*^9}, {3.754473515955048*^9, 
  3.754473542500905*^9}},ExpressionUUID->"6dad759c-968b-477c-9c4e-\
590e06ce3c99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxthauma", "=", 
  RowBox[{"Log2", "[", 
   RowBox[{"Tr", "[", 
    RowBox[{"NorrellDens", ".", "invtau"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754321361666031*^9, 3.7543213616735907`*^9}, {
  3.754321559877277*^9, 3.754321659152645*^9}, {3.754322608909275*^9, 
  3.7543226113344593`*^9}, {3.754323122380863*^9, 
  3.754323167942306*^9}},ExpressionUUID->"65c61fcc-2f67-4771-8c20-\
882123d80967"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", 
   FractionBox["3", "2"], "]"}], 
  RowBox[{"Log", "[", "2", "]"}]]], "Output",
 CellChangeTimes->{{3.754321563703404*^9, 3.754321610284284*^9}, {
   3.754321640986589*^9, 3.7543216595590143`*^9}, 3.754322611990135*^9, 
   3.754322688707958*^9, 3.7543229051810503`*^9, {3.754323097172082*^9, 
   3.754323171909298*^9}, 3.754324525886766*^9, 3.75447354704845*^9, 
   3.754473612308292*^9, 
   3.754473826198071*^9},ExpressionUUID->"12ab94d4-606b-424a-bf0b-\
8475a772a2a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "maxthauma", "]"}]], "Input",
 CellChangeTimes->{{3.754322613541511*^9, 
  3.754322616626998*^9}},ExpressionUUID->"3aa1f487-8cb9-4b0b-8834-\
175e64da0c7b"],

Cell[BoxData["0.5849625007211562`"], "Output",
 CellChangeTimes->{3.754322617057199*^9, 3.754322690014165*^9, 
  3.7543229052444572`*^9, 3.7543230980872297`*^9, 3.754324673544394*^9, 
  3.7544735491251507`*^9, 3.754473612401004*^9, 
  3.754473826258453*^9},ExpressionUUID->"9186926c-3b73-4079-bd66-\
44c2d380709f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"determine", " ", "lower", " ", "bound", " ", "on", " ", "min"}], 
    "-", "thauma"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Q", " ", "=", " ", 
    RowBox[{"NorrellDens", "+", 
     RowBox[{
      RowBox[{"1", "/", "6"}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]}], "}"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.75432474290359*^9, 3.754324789710886*^9}, {
  3.754473558940611*^9, 
  3.754473568884116*^9}},ExpressionUUID->"d3c8fb2f-6f66-478a-8686-\
111c1ccba97e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "discrete", " ", "Wigner", " ", "function", 
    " ", "of", " ", "Q"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Wu", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a1", "=", "1"}], ",", 
     RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
     RowBox[{"a1", "=", 
      RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a2", "=", "1"}], ",", 
       RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
       RowBox[{"a2", "++"}], ",", "    ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Wu", " ", "[", 
          RowBox[{"[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", " ", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"AuOps", "[", 
              RowBox[{"[", 
               RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "Q"}], "]"}], 
           "/", "d"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], " ", 
    "]"}]}]}]], "Input",ExpressionUUID->"c99ecec0-d9d5-4449-b9dc-\
a063e956ccfa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{"d", "*", 
   RowBox[{"Abs", "[", "Wu", "]"}]}], "]"}]], "Input",ExpressionUUID->\
"4684fdc2-b56a-4c1c-9f05-b61ce44568b4"],

Cell[BoxData[
 FractionBox["2", "3"]], "Output",
 CellChangeTimes->{
  3.754324825368861*^9, {3.7544736056974154`*^9, 3.754473612472755*^9}, 
   3.75447382637156*^9},ExpressionUUID->"68213938-18ea-4708-b046-\
4385d26f5d75"]
}, Open  ]]
},
WindowSize->{1303, 755},
WindowMargins->{{43, Automatic}, {Automatic, 17}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1450, 40, 180, "Input", "ExpressionUUID" -> \
"a213614c-126c-4e55-bc1a-a69be6f80986"],
Cell[2011, 62, 373, 11, 32, "Input", "ExpressionUUID" -> \
"2b33dd79-7594-4d33-a90c-d0d3041fe946"],
Cell[2387, 75, 969, 28, 54, "Input", "ExpressionUUID" -> \
"05ad63a8-9a67-4e1c-9cc0-4605263c3a50"],
Cell[3359, 105, 1851, 52, 117, "Input", "ExpressionUUID" -> \
"2239747e-7dcf-4788-855f-6154aa9bd83f"],
Cell[5213, 159, 864, 24, 75, "Input", "ExpressionUUID" -> \
"44db69e9-733f-4622-82d5-0c11ca194927"],
Cell[6080, 185, 1717, 45, 96, "Input", "ExpressionUUID" -> \
"a35b9231-eea8-46de-97e1-6e58d8159b81"],
Cell[7800, 232, 1182, 30, 54, "Input", "ExpressionUUID" -> \
"f426406d-48e9-43fc-9ffb-04e85774f18e"],
Cell[8985, 264, 350, 7, 32, "Input", "ExpressionUUID" -> \
"6dad759c-968b-477c-9c4e-590e06ce3c99"],
Cell[CellGroupData[{
Cell[9360, 275, 432, 9, 32, "Input", "ExpressionUUID" -> \
"65c61fcc-2f67-4771-8c20-882123d80967"],
Cell[9795, 286, 522, 11, 58, "Output", "ExpressionUUID" -> \
"12ab94d4-606b-424a-bf0b-8475a772a2a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10354, 302, 188, 4, 32, "Input", "ExpressionUUID" -> \
"3aa1f487-8cb9-4b0b-8834-175e64da0c7b"],
Cell[10545, 308, 314, 5, 32, "Output", "ExpressionUUID" -> \
"9186926c-3b73-4079-bd66-44c2d380709f"]
}, Open  ]],
Cell[10874, 316, 852, 25, 54, "Input", "ExpressionUUID" -> \
"d3c8fb2f-6f66-478a-8686-111c1ccba97e"],
Cell[11729, 343, 1505, 41, 159, "Input", "ExpressionUUID" -> \
"c99ecec0-d9d5-4449-b9dc-a063e956ccfa"],
Cell[CellGroupData[{
Cell[13259, 388, 168, 4, 32, "Input", "ExpressionUUID" -> \
"4684fdc2-b56a-4c1c-9f05-b61ce44568b4"],
Cell[13430, 394, 223, 5, 83, "Output", "ExpressionUUID" -> \
"68213938-18ea-4708-b046-4385d26f5d75"]
}, Open  ]]
}
]
*)



==> anc/Strange-state-analytic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15027,        419]
NotebookOptionsPosition[     13627,        380]
NotebookOutlinePosition[     13980,        396]
CellTagsIndexPosition[     13937,        393]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "analytic", " ", "calculations", " ", "for", " ", "Strange", " ", 
    "state"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "*", "\[Pi]", "*", 
       RowBox[{"\[ImaginaryI]", "/", "d"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"set", " ", "up", " ", "the", " ", "phase"}], "-", 
     RowBox[{"space", " ", "point", " ", "operators"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z", " ", "=", " ", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[Omega]", ",", 
        RowBox[{"\[Omega]", "^", "2"}]}], "}"}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.754316777567298*^9, 3.754316832478965*^9}, {
  3.7543168709921227`*^9, 3.754316953306332*^9}, {3.7543208545290813`*^9, 
  3.75432087255088*^9}},ExpressionUUID->"f701d14b-9fa9-4b8e-9e78-\
9ac32b4b0677"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.754317030722322*^9, 
  3.754317055423854*^9}},ExpressionUUID->"878ba6e1-c63e-434f-aaf6-\
9e6012b675b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AuOps", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7543175473377857`*^9, 3.754317616985291*^9}, {
   3.754317648898191*^9, 3.754317663344429*^9}, {3.754317715605547*^9, 
   3.7543177338210506`*^9}, 3.754317873823452*^9, 3.754320876440296*^9, 
   3.7543212990458*^9},ExpressionUUID->"5732b296-3d36-4f40-ab3f-95db19c29c52"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"a1", "=", "1"}], ",", 
    RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
    RowBox[{"a1", "=", 
     RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"a2", "=", "1"}], ",", 
      RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
      RowBox[{"a2", "++"}], ",", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"\[Omega]", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"a1", "-", "1"}], ")"}]}], "*", 
            RowBox[{"(", 
             RowBox[{"a2", "-", "1"}], ")"}], "*", "2"}], ")"}]}], "*", 
         RowBox[{
          RowBox[{"MatrixPower", "[", 
           RowBox[{"Z", ",", 
            RowBox[{"a1", "-", "1"}]}], "]"}], ".", 
          RowBox[{"MatrixPower", "[", 
           RowBox[{"X", ",", 
            RowBox[{"a2", "-", "1"}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AuOps", "[", 
         RowBox[{"[", 
          RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"[", 
            RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "A0", ".", 
          RowBox[{"ConjugateTranspose", "[", 
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "]"}]}], "]"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], " ", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "evaluate", " ", "the", " ", "optimal", " ", "Q", " ", 
    "choice", " ", "for", " ", "the", " ", "Strange", " ", "state"}], " ", 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"set", " ", "up", " ", "Strange", " ", "state"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"StrangeState", " ", "=", " ", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "density", " ", "operator", " ", "for", " ", "Strange", " ", "state"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"StrangeDens", "=", 
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", "StrangeState", ",", 
      RowBox[{"Conjugate", "[", "StrangeState", "]"}]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "choice", " ", "of", " ", "Q", " ", "from", " ", "Appendix", " ", "E"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"StrangeDens", "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "/", "10"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "10"}], ",", 
        RowBox[{"1", "/", "10"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "10"}], ",", 
        RowBox[{"1", "/", "10"}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.754317080770856*^9, 3.754317083823555*^9}, {
  3.754317141285956*^9, 3.7543171440531483`*^9}, {3.754317209760686*^9, 
  3.754317278348349*^9}, {3.754317665832634*^9, 3.7543176782665863`*^9}, {
  3.754317739092744*^9, 3.754317900457211*^9}, {3.754319914732971*^9, 
  3.754319926003091*^9}, {3.7543199742195272`*^9, 3.754319995864091*^9}, {
  3.7543200538125257`*^9, 3.75432011859457*^9}, {3.754320151154949*^9, 
  3.754320175001069*^9}, {3.754320239973989*^9, 3.754320280910448*^9}, {
  3.754320334468197*^9, 3.754320427617831*^9}, {3.754320595676898*^9, 
  3.754320662058734*^9}, {3.754320894217009*^9, 3.7543209827663517`*^9}, {
  3.754324711357462*^9, 3.754324714357586*^9}, {3.75447384511482*^9, 
  3.7544738517922697`*^9}},ExpressionUUID->"c408ad04-d0c4-483e-9c10-\
2072a486658a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "discrete", " ", "Wigner", " ", "function", 
    " ", "of", " ", "Q"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Wu", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a1", "=", "1"}], ",", 
     RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
     RowBox[{"a1", "=", 
      RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a2", "=", "1"}], ",", 
       RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
       RowBox[{"a2", "++"}], ",", "    ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Wu", " ", "[", 
          RowBox[{"[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", " ", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Tr", "[", 
            RowBox[{
             RowBox[{"AuOps", "[", 
              RowBox[{"[", 
               RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "Q"}], "]"}], 
           "/", "d"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], " ", 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.754317864300335*^9, 3.754317891641795*^9}, {
   3.7543199412660933`*^9, 3.754319948489595*^9}, 3.754320121410458*^9, 
   3.754320220710826*^9, {3.7543202941193333`*^9, 3.7543203667474537`*^9}, {
   3.754320432617189*^9, 3.754320472229064*^9}, {3.754320954504455*^9, 
   3.754320965872293*^9}, 
   3.754473965647697*^9},ExpressionUUID->"3e5a42bb-4864-4b6c-8352-\
0842d989a05b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"compute", " ", "Wigner", " ", "spectral", " ", "norm"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Max", "[", 
   RowBox[{"d", "*", 
    RowBox[{"Abs", "[", "Wu", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754320987349946*^9, 3.754320993029726*^9}, 
   3.7544739433213882`*^9},ExpressionUUID->"b7852e95-9cc0-4bc8-a2a2-\
50155a5b8e52"],

Cell[BoxData[
 FractionBox["3", "5"]], "Output",
 CellChangeTimes->{{3.754320442840241*^9, 3.7543204738944893`*^9}, 
   3.75432053865254*^9, 3.754320670650972*^9, {3.7543209750117817`*^9, 
   3.7543210020000763`*^9}, 3.754324722579788*^9, 
   3.754473981113326*^9},ExpressionUUID->"889c6df9-0ae6-4724-ba15-\
15a57d3bbb10"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"now", " ", "calculate", " ", "max"}], "-", 
    RowBox[{"thauma", " ", "of", " ", "Strange", " ", "state"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sigma", " ", "=", " ", 
    RowBox[{"StrangeDens", "*", 
     RowBox[{"3", "/", "5"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.754321041834128*^9, 3.7543211006886883`*^9}, {
  3.7544739358415937`*^9, 
  3.754473940319079*^9}},ExpressionUUID->"7e47f95e-9f7d-4eee-9add-\
376403cfd04e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "the", " ", "Wigner", " ", "trace", " ", "norm", " ", "of",
     " ", "sigma"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"WTrNorm", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a1", "=", "1"}], ",", 
     RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
     RowBox[{"a1", "=", 
      RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a2", "=", "1"}], ",", 
       RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
       RowBox[{"a2", "++"}], ",", "    ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"WTrNorm", "+=", " ", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"AuOps", "[", 
               RowBox[{"[", 
                RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "sigma"}], 
             "]"}], "]"}], "/", "d"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], " ", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Wigner", " ", "trace", " ", "norm", " ", "is", " ", "indeed", " ", 
     "equal", " ", "to", " ", "one"}], " ", "*)"}], "\[IndentingNewLine]", 
   "WTrNorm"}]}]], "Input",
 CellChangeTimes->{{3.754321108221012*^9, 3.754321168374486*^9}, {
  3.754473877121529*^9, 
  3.7544739245373573`*^9}},ExpressionUUID->"5260996e-1b0d-4d70-a92a-\
5e13c80c9bab"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.754321173999608*^9, 3.754324722662125*^9, 
  3.754473981213373*^9},ExpressionUUID->"9b9d5a11-76b7-4f7b-b3e3-\
06bf9b163c4d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"and", " ", "then", " ", "max"}], "-", 
     RowBox[{
     "relative", " ", "entropy", " ", "is", " ", "easy", " ", "to", " ", 
      "evaluate", " ", "since", " ", "rho", " ", "commutes", " ", "with", " ",
       "sigma"}]}], ",", " ", 
    RowBox[{"i", ".", "e", "."}], ",", " ", 
    RowBox[{
    "sigma", " ", "just", " ", "proportional", " ", "to", " ", "rho"}]}], " ",
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.7544739287588263`*^9, 
  3.754473930975296*^9}},ExpressionUUID->"db3b1487-9266-4b82-955b-\
c2e75cf517a8"]
},
WindowSize->{808, 755},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1548, 41, 201, "Input", "ExpressionUUID" -> \
"f701d14b-9fa9-4b8e-9e78-9ac32b4b0677"],
Cell[2109, 63, 442, 13, 32, "Input", "ExpressionUUID" -> \
"878ba6e1-c63e-434f-aaf6-9e6012b675b4"],
Cell[2554, 78, 1137, 29, 54, "Input", "ExpressionUUID" -> \
"5732b296-3d36-4f40-ab3f-95db19c29c52"],
Cell[3694, 109, 4292, 111, 369, "Input", "ExpressionUUID" -> \
"c408ad04-d0c4-483e-9c10-2072a486658a"],
Cell[7989, 222, 1870, 47, 180, "Input", "ExpressionUUID" -> \
"3e5a42bb-4864-4b6c-8352-0842d989a05b"],
Cell[CellGroupData[{
Cell[9884, 273, 409, 10, 54, "Input", "ExpressionUUID" -> \
"b7852e95-9cc0-4bc8-a2a2-50155a5b8e52"],
Cell[10296, 285, 322, 6, 49, "Output", "ExpressionUUID" -> \
"889c6df9-0ae6-4724-ba15-15a57d3bbb10"]
}, Open  ]],
Cell[10633, 294, 534, 14, 54, "Input", "ExpressionUUID" -> \
"7e47f95e-9f7d-4eee-9add-376403cfd04e"],
Cell[CellGroupData[{
Cell[11192, 312, 1624, 42, 222, "Input", "ExpressionUUID" -> \
"5260996e-1b0d-4d70-a92a-5e13c80c9bab"],
Cell[12819, 356, 174, 3, 32, "Output", "ExpressionUUID" -> \
"9b9d5a11-76b7-4f7b-b3e3-06bf9b163c4d"]
}, Open  ]],
Cell[13008, 362, 615, 16, 88, "Input", "ExpressionUUID" -> \
"db3b1487-9266-4b82-955b-c2e75cf517a8"]
}
]
*)



==> anc/Thauma_H_state.m <==
clear;

%% Required

% CVX: http://www.cvxr.com
% QETLAB: http://www.qetlab.com

d = 3; % dimension

%% compute and store the phase-space point operators%%%%%%%%%%%%%%%%%%%%%%%%

dp = 1; % used for the field Z_d for generating Heisenberg-Weyl operators

X  = GenPauli(1,0,d);

Z  = GenPauli(0,1,d);

w  = exp(2 * pi * i / d);

A0 = zeros(d);

for a1 = 1:d
    
    for a2 = 1:d

        T(:,:,a1,a2) = w^(-(a1-dp) * (a2-dp) * 2) * Z^(a1-dp) * X^(a2-dp);

        A0 = A0 + T(:,:,a1,a2) ;
    
    end
    
end

A0 = A0 / d;

SUMA = zeros(d);

for a1 = 1:d
    
    for a2 = 1:d
        
        A(:,:,a1,a2) = T(:,:,a1,a2) * A0 * T(:,:,a1,a2)';
        
        SUMA = A(:,:,a1,a2) + SUMA;
        
    end
    
end


%% set up H state

wh = exp(2*pi*i/3);

H = 1/sqrt(3) * [1 1 1; 1 wh wh^2; 1 wh^2 wh];

[S D] = eig(H)

v = S(:,1);

v1 = S(:,1);
v2 = S(:,2);
v3 = S(:,3);
 
rho = v1*v1'

%% SDP to calculate the max-thauma of the H state

cvx_begin sdp quiet

    variable S1(d,d) hermitian
    variable eta 

    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S1 * A(:,:,a1,a2)) ) / d;
        end 
    end
    
    maximize eta
    subject to

    S1 >= eta * rho;

    sq + sq' <= 2;
    
cvx_end

% max-thauma of H state

theta_max = log2(1 / eta)
            
%         cvx_begin sdp quiet
%         variable S1(d,d) hermitian
%         eta2=(trace(S1*rho)+trace(S1*rho)')/2;
%          
%         maximize eta2
%         subject to
%         WSpectralNorm(S1)<=1;
%         S1>=0;
%         cvx_end
%         
%          theta_max_dual=log2(eta2);


%% SDP to calculate the min-thauma of the H state

cvx_begin sdp quiet

    variable S2(d,d) hermitian
    
    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S2 * A(:,:,a1,a2)) ) / d;
        end 
    end
     
    t_fid_re = trace(rho * S2);
    t_fid_re = (t_fid_re + t_fid_re') / 2;
    
    maximize t_fid_re
    subject to
    
    S2 >= 0;
    
    sq + sq' <= 2;

cvx_end

theta_min = -log2(t_fid_re)

    
%% SDP to calculate the thauma of the H state
        
cvx_begin sdp quiet

    variable S3(d,d) hermitian

    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S3 * A(:,:,a1,a2)) ) / d;
        end 
    end
    
    minimize quantum_rel_entr(rho,S3)
    
    subject to

    S3 >= 0;
    sq + sq' <= 2;
    
cvx_end 

theta = quantum_rel_entr(rho,S3) / log(2)
        
%% dual SDP for the min-thauma of the Strange state

cvx_begin sdp quiet

    variable Q(d,d) hermitian
    variable t1
    
    minimize t1
    subject to
    
    Q >= rho;
    
    for a1 = 1:d
        
        for a2 = 1:d
            
            -t1 <= (trace(Q*A(:,:,a1,a2)) + trace(Q*A(:,:,a1,a2))')/2;
            
            t1  >= (trace(Q*A(:,:,a1,a2)) + trace(Q*A(:,:,a1,a2))')/2;
            
        end 
    end

cvx_end

 
[V D] = eig(Q - rho)
    
 
     
theta_min_dual = log2(1 / t1)    
    
%% feasible Q test

C = 1 / (3+sqrt(3)) * v3*v3';

Q_wechoose = rho + C;

dif = Q - Q_wechoose
     

%% stab state - closest

u0 = [1 0 0]';
u1 = [1 1 1]'/sqrt(3);  

tau = 1/2 * (u0*u0' + u1*u1');
relative_rho_tau = -Entropy(rho) - trace(rho*logm(tau)/log(2))

max_thauma_check = log2(trace(rho*pinv(tau)))
 


==> anc/Thauma_N_state.m <==
clear;

%% Required 
%CVX: http://www.cvxr.com
%QETLAB: http://www.qetlab.com

d = 3; % dimension

%% compute and store the phase-space point operators%%%%%%%%%%%%%%%%%%%%%%%%

dp = 1; % used for the field Z_d for generating Heisenberg-Weyl operators

X  = GenPauli(1,0,d);

Z  = GenPauli(0,1,d);

w  = exp(2 * pi * i / d);

A0 = zeros(d);

for a1 = 1:d
    
    for a2 = 1:d

        T(:,:,a1,a2) = w^(-(a1-dp) * (a2-dp) * 2) * Z^(a1-dp) * X^(a2-dp);

        A0 = A0 + T(:,:,a1,a2) ;
    
    end
    
end

A0 = A0 / d;

SUMA = zeros(d);

for a1 = 1:d
    
    for a2 = 1:d
        
        A(:,:,a1,a2) = T(:,:,a1,a2) * A0 * T(:,:,a1,a2)';
        
        SUMA = A(:,:,a1,a2) + SUMA;
        
    end
    
end

%% set state to be Norrell state from Veitch et al. arXiv:1307.7171
 
v1 = [-1 2 -1]';

v1 = v1 / norm(v1);
rho = v1 * v1';
 
%% SDP to calculate the max-thauma of the Norrell state

cvx_begin sdp quiet

    variable S1(d,d) hermitian
    variable eta 

    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S1 * A(:,:,a1,a2)) ) / d;
        end 
    end
    
    maximize eta
    subject to

    S1 >= eta * rho;

    sq + sq' <= 2;
    
cvx_end

% max-thauma of Norrell state

theta_max = log2(1 / eta)


%% SDP for dual of max-thauma     
        
%         cvx_begin sdp quiet
%         variable S1(d,d) hermitian
%         eta2=(trace(S1*rho)+trace(S1*rho)')/2;
%          
%         maximize eta2
%         subject to
%         WSpectralNorm(S1)<=1;
%         S1>=0;
%         cvx_end
%         
%          theta_max_dual=log2(eta2);


%% SDP to calculate the min-thauma of the Norrell state

cvx_begin sdp quiet

    variable S2(d,d) hermitian
    
    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S2 * A(:,:,a1,a2)) ) / d;
        end 
    end
     
    t_fid_re = trace(rho * S2);
    t_fid_re = (t_fid_re + t_fid_re') / 2;
    
    maximize t_fid_re
    subject to
    
    S2 >= 0;
    
    sq + sq' <= 2;

cvx_end

theta_min = -log2(t_fid_re)
    
%% SDP to calculate the thauma of the Norrell state
        
cvx_begin sdp quiet

    variable S3(d,d) hermitian

    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S3 * A(:,:,a1,a2)) ) / d;
        end 
    end
    
    minimize quantum_rel_entr(rho,S3)
    
    subject to

    S3 >= 0;
    sq + sq' <= 2;
    
cvx_end 

theta = quantum_rel_entr(rho,S3) / log(2)
        
       
%% dual SDP for the min-thauma of the Strange state

cvx_begin sdp quiet

    variable Q(d,d) hermitian
    variable t1
    
    minimize t1
    subject to
    
    Q >= rho;
    
    for a1 = 1:d
        
        for a2 = 1:d
            
            -t1 <= (trace(Q*A(:,:,a1,a2)) + trace(Q*A(:,:,a1,a2))')/2;
            
            t1  >= (trace(Q*A(:,:,a1,a2)) + trace(Q*A(:,:,a1,a2))')/2;
            
        end 
    end

cvx_end
 
[V D] = eig(Q-rho)

theta_min_dual = log2(1 / t1)

    
    %% feasible Q test
    C = [1/6 0 -1/6
         0 0 0
         -1/6 0 1/6];
    Q_wechoose = rho + C;
    
    dif = Q - Q_wechoose
     
    %% stab state - closest
    u0 = [0 1 0]';
    u1 = [1 exp(2*i*pi/3) 1]'/sqrt(3); % X^2*Z*u1-u1=0;
    u2 = [1 -exp(i*pi/3) 1]'/sqrt(3);  %X^2*Z^2*u2-u2=0
    tau = 1/3 * (u0*u0' + u1*u1' + u2*u2');
    
    
    relative_rho_tau = -Entropy(rho)-trace(rho*logm(tau)/log(2))
    
    max_thauma_check = log2(trace(rho*pinv(tau)))
 


==> anc/Thauma_S_state.m <==
clear;
%% Required 
%CVX: http://www.cvxr.com
%QETLAB: http://www.qetlab.com

d = 3; % dimension

%% compute and store the phase-space point operators%%%%%%%%%%%%%%%%%%%%%%%%

dp = 1; % used for the field Z_d for generating Heisenberg-Weyl operators

X  = GenPauli(1,0,d);

Z  = GenPauli(0,1,d);

w  = exp(2 * pi * i / d);

A0 = zeros(d);

for a1 = 1:d
    
    for a2 = 1:d

        T(:,:,a1,a2) = w^(-(a1-dp) * (a2-dp) * 2) * Z^(a1-dp) * X^(a2-dp);

        A0 = A0 + T(:,:,a1,a2) ;
    
    end
    
end

A0 = A0 / d;

SUMA = zeros(d);

for a1 = 1:d
    
    for a2 = 1:d
        
        A(:,:,a1,a2) = T(:,:,a1,a2) * A0 * T(:,:,a1,a2)';
        
        SUMA = A(:,:,a1,a2) + SUMA;
        
    end
    
end

%% set state to be Strange state from Veitch et al. arXiv:1307.7171
 
v1 = [0 1 -1]';

v1 = v1 / norm(v1);

rho = v1 * v1';
 
%% SDP to calculate the max-thauma of the Strange state
cvx_begin sdp quiet

    variable S1(d,d) hermitian
    variable eta 

    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S1 * A(:,:,a1,a2)) ) / d;
        end 
    end
    
    maximize eta
    subject to

    S1 >= eta * rho;

    sq + sq' <= 2;
    
cvx_end

% max-thauma of Strange state

theta_max = log2(1 / eta)
     
     
%% SDP to calculate the min-thauma of the Strange state

cvx_begin sdp quiet

    variable S2(d,d) hermitian
    
    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S2 * A(:,:,a1,a2)) ) / d;
        end 
    end
     
    t_fid_re = trace(rho * S2);
    t_fid_re = (t_fid_re + t_fid_re') / 2;
    
    maximize t_fid_re
    subject to
    
    S2 >= 0;
    
    sq + sq' <= 2;

cvx_end

theta_min = -log2(t_fid_re)
    
%% SDP to calculate the thauma of the Strange state
        
cvx_begin sdp quiet

    variable S3(d,d) hermitian

    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S3 * A(:,:,a1,a2)) ) / d;
        end 
    end
    
    minimize quantum_rel_entr(rho,S3)
    
    subject to

    S3 >= 0;
    sq + sq' <= 2;
    
cvx_end 

theta = quantum_rel_entr(rho,S3) / log(2)
        
 
%% dual SDP for the min-thauma of the Strange state

cvx_begin sdp quiet

    variable Q(d,d) hermitian
    variable t1
    
    minimize t1
    subject to
    
    Q >= rho;
    
    for a1 = 1:d
        
        for a2 = 1:d
            
            -t1 <= (trace(Q*A(:,:,a1,a2)) + trace(Q*A(:,:,a1,a2))')/2;
            
            t1  >= (trace(Q*A(:,:,a1,a2)) + trace(Q*A(:,:,a1,a2))')/2;
            
        end 
    end

cvx_end

 
[V D] = eig(Q - rho)
    
 
     
theta_min_dual = log2(1 / t1)
    
% actual value 

log2(5/3)

    
%% feasible Q test

C = [0.2 0 0
     0 0.1 0.1
     0 0.1 0.1];

Q_wechoose = rho + C;

Q - Q_wechoose
     
    
    
 


==> anc/Thauma_T_state.m <==
clear;
%% Required 

% CVX: http://www.cvxr.com
% QETLAB: http://www.qetlab.com

d = 3; % dimension

%% compute and store the phase-space point operators%%%%%%%%%%%%%%%%%%%%%%%%

dp = 1; % used for the field Z_d for generating Heisenberg-Weyl operators

X  = GenPauli(1,0,d);

Z  = GenPauli(0,1,d);

w  = exp(2 * pi * i / d);

A0 = zeros(d);

for a1 = 1:d
    
    for a2 = 1:d

        T(:,:,a1,a2) = w^(-(a1-dp) * (a2-dp) * 2) * Z^(a1-dp) * X^(a2-dp);

        A0 = A0 + T(:,:,a1,a2) ;
    
    end
    
end

A0 = A0 / d;

SUMA = zeros(d);

for a1 = 1:d
    
    for a2 = 1:d
        
        A(:,:,a1,a2) = T(:,:,a1,a2) * A0 * T(:,:,a1,a2)';
        
        SUMA = A(:,:,a1,a2) + SUMA;
        
    end
    
end


%% set up T state

zeta = exp(2*pi*i/9);

vt = [zeta 
      1 
      zeta^(-1)];
  
vt = vt / norm(vt);

rho = vt * vt';



%% SDP to calculate the max-thauma of the T state

cvx_begin sdp quiet

    variable S1(d,d) hermitian
    variable eta 

    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S1 * A(:,:,a1,a2)) ) / d;
        end 
    end
    
    maximize eta
    subject to

    S1 >= eta * rho;

    sq + sq' <= 2;
    
cvx_end

% max-thauma of T state

theta_max = log2(1 / eta)
     
%% SDP to calculate the min-thauma of the T state

cvx_begin sdp quiet

    variable S2(d,d) hermitian
    
    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S2 * A(:,:,a1,a2)) ) / d;
        end 
    end
     
    t_fid_re = trace(rho * S2);
    t_fid_re = (t_fid_re + t_fid_re') / 2;
    
    maximize t_fid_re
    subject to
    
    S2 >= 0;
    
    sq + sq' <= 2;

cvx_end

% min-thauma of T state

theta_min = -log2(t_fid_re)

    
%% SDP to calculate the thauma of the T state
        
cvx_begin sdp quiet

    variable S3(d,d) hermitian

    % calculate Wigner trace norm
    
    sq = 0;
    
    for a1 = 1:d
        for a2 = 1:d
            sq = sq + abs( trace(S3 * A(:,:,a1,a2)) ) / d;
        end 
    end
    
    minimize quantum_rel_entr(rho,S3)
    
    subject to

    S3 >= 0;
    sq + sq' <= 2;
    
cvx_end 

theta = quantum_rel_entr(rho,S3) / log(2)
               
%% dual SDP for the min-thauma of the T state

cvx_begin sdp quiet

    variable Q(d,d) hermitian
    variable t1
    
    minimize t1
    subject to
    
    Q >= rho;
    
    for a1 = 1:d
        
        for a2 = 1:d
            
            -t1 <= (trace(Q*A(:,:,a1,a2)) + trace(Q*A(:,:,a1,a2))')/2;
            
            t1  >= (trace(Q*A(:,:,a1,a2)) + trace(Q*A(:,:,a1,a2))')/2;
            
        end 
    end

cvx_end

% [V D] = eig(Q - rho)
     
theta_min_dual = log2(1 / t1)  
    
%% closest state test

x  = sech(csc(82/163));
% s1 = x + (1/3 - x) * exp(2*pi*i/3);
% s2 = (1/3 - x) + x * exp(2*pi*i/3);


s1=exp(pi*i/9)/(6*cos(2*pi/9));
s2=exp(5*pi*i/9)/(6*cos(2*pi/9));
S_ourchoose = [1/3 s1 s2
               s1' 1/3 s1
               s2' s1' 1/3];

dif = norm(S_ourchoose - S2)

max_thauma_check = log2(trace(rho * pinv(S_ourchoose)))

max_thauma_actual = log2(trace(rho * pinv(S2)))

min_thauma_actual = log2(1/trace(rho*S2))

log2(1+2*sin(pi/18))

%% work with optimal Q from dual of min-thauma

% check analytic solution

otherT = 1/sqrt(3) * [exp(-2*pi*i/9); exp(8*pi*i/9); 1];

Qanalytic = rho + 2*sin(pi/18)*otherT*otherT';

norm(Q - Qanalytic)



==> anc/max-thauma-for-T-state.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     27092,        786]
NotebookOptionsPosition[     24327,        711]
NotebookOutlinePosition[     24682,        727]
CellTagsIndexPosition[     24639,        724]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "first", " ", "define", " ", "a", " ", "function", " ", "to", " ", 
     "convert", " ", "a", " ", "root", " ", "of", " ", "a", " ", "polynomial",
      " ", "to", " ", "a", " ", "trigonometric", " ", 
     RowBox[{"function", ".", " ", "This"}], " ", "very", " ", "useful", " ", 
     "function", " ", "is", " ", "taken", " ", "from", " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"mathematica", ".", "stackexchange", ".", "com"}], "/", 
        "questions"}], "/", "52124"}], "/", "transform"}], "-", "root", "-", 
     "objects", "-", "into", "-", "trigonometric", "-", "expressions"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RootToTrig", "[", 
     RowBox[{"r_", ",", 
      RowBox[{"max_:", "36"}]}], "]"}], ":=", 
    RowBox[{"RootToTrig", "[", 
     RowBox[{"r", ",", 
      RowBox[{"Range", "[", "max", "]"}]}], "]"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RootToTrig", "[", 
     RowBox[{"r_", ",", "denomGuesses_List"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"redroot", ",", "Nr"}], "}"}], ",", 
      RowBox[{
       RowBox[{"redroot", "=", 
        RowBox[{"RootReduce", "[", 
         RowBox[{
          RowBox[{"Sign", "[", "r", "]"}], "r"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Nr", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", "r", "]"}], "]"}], ",", "30"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Catch", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", "r", "]"}], "\[NotEqual]", "0"}], ",", 
           RowBox[{"Throw", "[", "$Failed", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"iRootToTrig", "[", 
            RowBox[{"redroot", ",", "Nr", ",", 
             RowBox[{"Sign", "[", "r", "]"}], ",", "n"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "denomGuesses"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", "$Failed"}], "]"}]}]}], "]"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iRootToTrig", "[", 
     RowBox[{"r_", ",", "Nr_", ",", "sign_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tbl", ",", "V", ",", "pos", ",", "root"}], "}"}], ",", 
      RowBox[{
       RowBox[{"tbl", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Prime", "[", 
           RowBox[{"Range", "[", "8", "]"}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"k", " ", 
              RowBox[{"\[Pi]", "/", "n"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tbl", "=", 
        RowBox[{"Log", "[", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{"tbl", ",", 
           RowBox[{"0", "|", "1"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tbl", "=", 
        RowBox[{"Union", "@", 
         RowBox[{"Replace", "[", 
          RowBox[{"tbl", ",", 
           RowBox[{"t_Times", "\[RuleDelayed]", 
            RowBox[{"Select", "[", 
             RowBox[{"t", ",", 
              RowBox[{
               RowBox[{"FreeQ", "[", 
                RowBox[{
                 RowBox[{"Head", "[", "#", "]"}], ",", 
                 RowBox[{"Integer", "|", "Rational"}]}], "]"}], "&"}]}], 
             "]"}]}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "tbl", "]"}], ">", "1"}], ",", 
         RowBox[{
          RowBox[{"V", "=", 
           RowBox[{"LatticeBasis", "[", 
            RowBox[{"tbl", ",", "Nr"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
             RowBox[{"if", " ", 
              RowBox[{"First", "[", "V", "]"}]}], "\[Equal]", "0"}], ",", 
            RowBox[{
            "then", " ", "we", " ", "have", " ", "found", " ", "a", " ", 
             "trig", " ", "identity"}], ",", 
            RowBox[{"we", " ", "will", " ", "ignore", " ", "it"}]}], "*)"}], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"First", "[", "V", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"V", "=", 
              RowBox[{
               RowBox[{"Rest", "[", "V", "]"}], "/", 
               RowBox[{"First", "[", "V", "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Break", "[", "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"pos", "=", 
           RowBox[{
            RowBox[{"Flatten", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"V", ",", 
               RowBox[{"Except", "[", "0", "]"}], ",", 
               RowBox[{"{", "1", "}"}]}], "]"}], "]"}], "-", "1"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"tbl", "=", 
           RowBox[{"Delete", "[", 
            RowBox[{"tbl", ",", 
             RowBox[{"Last", "[", "pos", "]"}]}], "]"}]}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "uncomment", " ", "extra", " ", "conditions", " ", "below", " ", 
         "for", " ", "integer", " ", "exponents", " ", "only"}], "*)"}], 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "tbl", "]"}], "\[LessEqual]", "1"}], " ", 
         RowBox[{"(*", " ", 
          RowBox[{"||", 
           RowBox[{"!", 
            RowBox[{"VectorQ", "[", 
             RowBox[{"V", ",", "IntegerQ"}], "]"}]}], "||", 
           RowBox[{
            RowBox[{"Max", "[", 
             RowBox[{"Abs", "[", "V", "]"}], "]"}], ">", "20"}]}], "*)"}], 
         ",", 
         RowBox[{"Return", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"root", "=", 
        RowBox[{"Exp", "[", 
         RowBox[{"V", ".", "tbl"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"r", ",", "40"}], "]"}], "-", 
             RowBox[{"N", "[", 
              RowBox[{"root", ",", "40"}], "]"}]}], "]"}], "<", "1.*^-38"}], "&&", 
          RowBox[{
           RowBox[{"RootReduce", "[", "root", "]"}], "\[Equal]", "r"}]}], ",", 
         RowBox[{"Throw", "[", 
          RowBox[{"sign", " ", "root"}], "]"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"LatticeBasis", "[", 
     RowBox[{"a_List", ",", "b_"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"A", ",", "prec", ",", "basis"}], "}"}], ",", 
      RowBox[{
       RowBox[{"A", "=", 
        RowBox[{"Prepend", "[", 
         RowBox[{"a", ",", 
          RowBox[{"-", "b"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"prec", "=", 
        RowBox[{"Ceiling", "[", 
         RowBox[{"Precision", "[", "A", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"basis", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"IdentityMatrix", "[", 
            RowBox[{"Length", "[", "A", "]"}], "]"}], ",", 
           RowBox[{"Round", "[", 
            RowBox[{
             RowBox[{"10", "^", "prec"}], " ", "A"}], "]"}]}], "]"}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"Rest", "[", 
        RowBox[{"First", "[", 
         RowBox[{"LatticeReduce", "[", "basis", "]"}], "]"}], "]"}]}]}], 
     "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.754417612816628*^9, 3.7544176876287947`*^9}, {
  3.754417729471814*^9, 3.754417737848303*^9}, {3.75442558399367*^9, 
  3.754425586823264*^9}, {3.754474252309092*^9, 
  3.754474377071197*^9}},ExpressionUUID->"4ac3ca28-b890-402d-b5d2-\
f5404b74d0c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "now", " ", "verify", " ", "that", " ", "the", " ", "sigma", " ", "state",
      " ", "chosen", " ", "for", " ", "max"}], "-", 
    RowBox[{"thauma", " ", 
     RowBox[{"(", 
      RowBox[{"max", "-", 
       RowBox[{"relative", " ", "entropy"}]}], ")"}], " ", "leads", " ", "to",
      " ", "the", " ", "upper", " ", "bound", " ", "on", " ", "max"}], "-", 
    RowBox[{"thauma", " ", "equal", " ", "to", " ", "log2", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "sin", 
        RowBox[{"(", 
         RowBox[{"pi", "/", "18"}], ")"}]}]}], " "}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"y", " ", "=", " ", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"6", "*", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", "*", 
          RowBox[{"\[Pi]", "/", "9"}]}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1", "=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[Pi]", "*", 
        RowBox[{"\[ImaginaryI]", "/", "9"}]}], "]"}], "*", "y"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s2", "=", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"5", "*", "\[Pi]", "*", 
        RowBox[{"\[ImaginaryI]", "/", "9"}]}], "]"}], "*", "y"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sigma", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "3"}], ",", "s1", ",", "s2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Conjugate", "[", "s1", "]"}], ",", 
         RowBox[{"1", "/", "3"}], ",", "s1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Conjugate", "[", "s2", "]"}], ",", 
         RowBox[{"Conjugate", "[", "s1", "]"}], ",", 
         RowBox[{"1", "/", "3"}]}], "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.754474787319558*^9, 
  3.7544747903484383`*^9}},ExpressionUUID->"0fa6083e-1ee1-4d20-ae18-\
f1f57fae628a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "check", " ", "that", " ", "numerical", " ", "values", " ", "for", " ", 
     "sigma", " ", "equal", " ", "those", " ", "for", " ", "the", " ", 
     "optimal", " ", "choice", " ", "given", " ", "by", " ", "solving", " ", 
     "the", " ", "max"}], "-", 
    RowBox[{
    "thauma", " ", "SDP", " ", "numerically", " ", "in", " ", "Matlab"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", "sigma", "]"}]}]], "Input",
 CellChangeTimes->{{3.754417693133209*^9, 3.7544176967046137`*^9}, {
  3.754474385413535*^9, 3.7544744064471073`*^9}, {3.754474484663991*^9, 
  3.7544744858881617`*^9}, {3.7544748081382*^9, 
  3.7544748097363234`*^9}},ExpressionUUID->"2d656b3d-cf80-4f84-b9f2-\
1593dea356d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.3333333333333333`", ",", 
     RowBox[{"0.2044469328176129`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0744125980326331`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "0.03778026615094623`"}], "+", 
      RowBox[{"0.21426253656217975`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.2044469328176129`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.0744125980326331`", " ", "\[ImaginaryI]"}]}], ",", 
     "0.3333333333333333`", ",", 
     RowBox[{"0.2044469328176129`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.0744125980326331`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "0.03778026615094623`"}], "-", 
      RowBox[{"0.21426253656217975`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.2044469328176129`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.0744125980326331`", " ", "\[ImaginaryI]"}]}], ",", 
     "0.3333333333333333`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.75441871718624*^9, 3.754474420703932*^9, 
  3.754476082553669*^9},ExpressionUUID->"1402ca86-8c89-483d-b54b-\
6638fa202434"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "check", " ", "that", " ", "sigma", " ", "is", " ", "positive", " ", 
     "semi"}], "-", "definite"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Eigenvalues", "[", "sigma", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7544187131511793`*^9, 3.75441874823571*^9}, {
  3.754474429249213*^9, 
  3.754474438474875*^9}},ExpressionUUID->"3b08c1e9-c255-4afc-8bbf-\
4617c0ad3d6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "#1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"6", " ", "#1"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.75441872885301*^9, 3.75441874935993*^9}, 
   3.754474441278351*^9, 
   3.754476083066134*^9},ExpressionUUID->"a97e7d09-ac99-41d4-a23c-\
d8267618fe40"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "convert", " ", "root", " ", "expression", " ", "for", " ", "first", " ", 
    "eigenvalue", " ", "to", " ", "trigonometric", " ", "expression"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"RootToTrig", "[", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "#1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.754426245914427*^9, 3.7544262465402527`*^9}, {
  3.754474443122736*^9, 3.754474455505074*^9}, {3.75447449503337*^9, 
  3.754474513271121*^9}},ExpressionUUID->"17ac74e3-c61f-4fa8-9a1e-\
2b8eba7427bf"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], 
  SqrtBox["3"]]], "Output",
 CellChangeTimes->{3.754426248953422*^9, 3.754474456950368*^9, 
  3.754474496484305*^9, 3.754474550446694*^9, 
  3.7544760832210703`*^9},ExpressionUUID->"be83974f-e58b-47fd-aafb-\
71b8760d3325"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "it", " ", "matches", " ", "the", " ", 
    "numerical", " ", "value", " ", "output", " ", "by", " ", "Matlab"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], 
    SqrtBox["3"]], "]"}]}]], "Input",
 CellChangeTimes->{{3.754474459928681*^9, 3.754474489257628*^9}, {
  3.7544745267671328`*^9, 
  3.7544745305188313`*^9}},ExpressionUUID->"20a565a7-57e6-4cbb-8999-\
de378bb570c8"],

Cell[BoxData["0.7422271989685592`"], "Output",
 CellChangeTimes->{3.754426267034237*^9, 3.754474490489829*^9, 
  3.754474551529653*^9, 
  3.7544760833711157`*^9},ExpressionUUID->"fc4d6363-2be6-4537-a30a-\
73d110845fc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "convert", " ", "root", " ", "expression", " ", "for", " ", "second", " ", 
    "eigenvalue", " ", "to", " ", "trigonometric", " ", "expression"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"RootToTrig", "[", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"6", " ", "#1"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7544745171366463`*^9, 
  3.754474521079273*^9}},ExpressionUUID->"4c2d3c67-a702-4856-9c26-\
648f97a5df10"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Sec", "[", 
    FractionBox["\[Pi]", "18"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox["\[Pi]", "9"], "]"}], " ", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], 
  SqrtBox["3"]]], "Output",
 CellChangeTimes->{3.754426293622918*^9, 3.754474552720572*^9, 
  3.7544760835327*^9},ExpressionUUID->"651e60c7-844d-48e0-b5c0-a08e4e3aca99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "it", " ", "matches", " ", "the", " ", 
    "numerical", " ", "value", " ", "output", " ", "by", " ", "Matlab"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Sec", "[", 
      FractionBox["\[Pi]", "18"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox["\[Pi]", "9"], "]"}], " ", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], 
    SqrtBox["3"]], "]"}]}]], "Input",
 CellChangeTimes->{{3.754474540899807*^9, 
  3.7544745419655237`*^9}},ExpressionUUID->"0dd1f3fe-1099-4e90-aea7-\
c41bed89842b"],

Cell[BoxData["0.2577728010314409`"], "Output",
 CellChangeTimes->{3.754426318810595*^9, 3.754474554027894*^9, 
  3.754476083918881*^9},ExpressionUUID->"42c77dcb-a34d-41fe-9384-\
83e98dc960f8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"now", " ", "define", " ", "the", " ", "T", " ", "state"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TState", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "*", "\[Pi]", "*", 
          RowBox[{"\[ImaginaryI]", "/", "9"}]}], "]"}], ",", "1", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Pi]", "*", 
          RowBox[{"\[ImaginaryI]", "/", "9"}]}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TDens", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "TState", ",", 
        RowBox[{"Conjugate", "[", "TState", "]"}]}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7544745608653717`*^9, 
  3.7544745695111723`*^9}},ExpressionUUID->"79b7cd50-4ff1-4a7f-a296-\
f767dec56d9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "calculate", " ", "the", " ", "operator", " ", "relevant", " ", "for", 
     " ", "Dmax", " ", "to", " ", "determine", " ", "if", " ", "\[Rho]"}], 
    "\[LessEqual]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"\[Pi]", "/", "18"}], "]"}]}]}], ")"}], "\[Sigma]", " ", 
     "can", " ", "be", " ", "satisfied"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DmaxOp", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"sigma", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", "/", "18"}], "]"}]}]}], ")"}]}], "-", "TDens"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7544177857865067`*^9, 3.754417819320241*^9}, {
  3.754417856626204*^9, 3.75441785901719*^9}, {3.7544179306804123`*^9, 
  3.754417935717688*^9}, {3.754474578336541*^9, 
  3.754474634357513*^9}},ExpressionUUID->"876d5301-002f-4a9b-a69f-\
0b7c25a63c5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"now", " ", "check", " ", "whether", " ", "\[Rho]"}], 
      "\[LessEqual]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Pi]", "/", "18"}], "]"}]}]}], ")"}], "\[Sigma]", " ", 
       "is", " ", "satisfied"}]}], ";", " ", 
     RowBox[{"i", ".", "e", "."}]}], ",", " ", 
    RowBox[{
     RowBox[{"whether", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Pi]", "/", "18"}], "]"}]}]}], ")"}], "\[Sigma]"}], "-", 
     RowBox[{"\[Rho]", " ", "is", " ", "a", " ", "positive", " ", "semi"}], 
     "-", 
     RowBox[{"definite", " ", "operator"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Eigenvalues", "[", "DmaxOp", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754417849423532*^9, 3.7544178707603197`*^9}, {
  3.7544181357958727`*^9, 3.754418146006646*^9}, {3.754474640181024*^9, 
  3.754474675286189*^9}},ExpressionUUID->"5823b906-aacb-4e6c-9049-\
4bfcd6399711"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "#1"}], "+", 
       SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.754417865113274*^9, 3.7544178711758633`*^9}, 
   3.754417939667108*^9, {3.754418137180314*^9, 3.754418146886939*^9}, 
   3.754474676729536*^9, 
   3.75447608513097*^9},ExpressionUUID->"b649a226-5fef-4faf-aac0-\
2c84ca3bd07e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "convert", " ", "root", " ", "expression", " ", "for", " ", "non"}], "-", 
    
    RowBox[{
    "zero", " ", "eigenvalue", " ", "to", " ", "trigonometric", " ", 
     "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"RootToTrig", "[", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "#1"}], "+", 
       SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.754426010350916*^9, 3.7544260131062193`*^9}, {
  3.754474680292335*^9, 
  3.754474696163741*^9}},ExpressionUUID->"346d19e5-ed0d-4ded-81fc-\
1a993dd9c0ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sec", "[", 
   FractionBox["\[Pi]", "18"], "]"}], " ", 
  RowBox[{"Sin", "[", 
   FractionBox["\[Pi]", "9"], "]"}]}]], "Output",
 CellChangeTimes->{3.754426014088575*^9, 3.754474696884561*^9, 
  3.754476085230555*^9},ExpressionUUID->"d91bfbb4-aee6-4d8a-a5ba-\
1ff625e9e60c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "it", " ", "matches", " ", "the", " ", 
    "numerical", " ", "value", " ", "output", " ", "by", " ", "Matlab"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Sec", "[", 
     FractionBox["\[Pi]", "18"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Pi]", "9"], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7544260864304132`*^9, 3.75442608756009*^9}, {
  3.7544747073318043`*^9, 
  3.754474707941739*^9}},ExpressionUUID->"09e3b1d8-5bb7-4483-a43f-\
13a13decf35d"],

Cell[BoxData["0.3472963553338607`"], "Output",
 CellChangeTimes->{3.754426088171262*^9, 3.7544747094744387`*^9, 
  3.754476085267735*^9},ExpressionUUID->"d44b49f9-0694-405c-8c04-\
56ba1374af42"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{28, Automatic}, {36, Automatic}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 8389, 217, 684, "Input", "ExpressionUUID" -> \
"4ac3ca28-b890-402d-b5d2-f5404b74d0c9"],
Cell[8950, 239, 2072, 61, 159, "Input", "ExpressionUUID" -> \
"0fa6083e-1ee1-4d20-ae18-f1f57fae628a"],
Cell[CellGroupData[{
Cell[11047, 304, 783, 17, 75, "Input", "ExpressionUUID" -> \
"2d656b3d-cf80-4f84-b9f2-1593dea356d8"],
Cell[11833, 323, 1209, 28, 75, "Output", "ExpressionUUID" -> \
"1402ca86-8c89-483d-b54b-6638fa202434"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13079, 356, 489, 12, 54, "Input", "ExpressionUUID" -> \
"3b08c1e9-c255-4afc-8bbf-4617c0ad3d6e"],
Cell[13571, 370, 757, 24, 35, "Output", "ExpressionUUID" -> \
"a97e7d09-ac99-41d4-a23c-d8267618fe40"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14365, 399, 730, 19, 56, "Input", "ExpressionUUID" -> \
"17ac74e3-c61f-4fa8-9a1e-2b8eba7427bf"],
Cell[15098, 420, 362, 10, 59, "Output", "ExpressionUUID" -> \
"be83974f-e58b-47fd-aafb-71b8760d3325"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15497, 435, 616, 17, 84, "Input", "ExpressionUUID" -> \
"20a565a7-57e6-4cbb-8999-de378bb570c8"],
Cell[16116, 454, 219, 4, 32, "Output", "ExpressionUUID" -> \
"fc4d6363-2be6-4537-a30a-73d110845fc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16372, 463, 729, 21, 56, "Input", "ExpressionUUID" -> \
"4c2d3c67-a702-4856-9c26-648f97a5df10"],
Cell[17104, 486, 446, 12, 59, "Output", "ExpressionUUID" -> \
"651e60c7-844d-48e0-b5c0-a08e4e3aca99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17587, 503, 710, 20, 84, "Input", "ExpressionUUID" -> \
"0dd1f3fe-1099-4e90-aea7-c41bed89842b"],
Cell[18300, 525, 192, 3, 32, "Output", "ExpressionUUID" -> \
"42c77dcb-a34d-41fe-9384-83e98dc960f8"]
}, Open  ]],
Cell[18507, 531, 1058, 30, 75, "Input", "ExpressionUUID" -> \
"79b7cd50-4ff1-4a7f-a296-f767dec56d9f"],
Cell[19568, 563, 1116, 31, 75, "Input", "ExpressionUUID" -> \
"876d5301-002f-4a9b-a69f-0b7c25a63c5d"],
Cell[CellGroupData[{
Cell[20709, 598, 1193, 32, 75, "Input", "ExpressionUUID" -> \
"5823b906-aacb-4e6c-9049-4bfcd6399711"],
Cell[21905, 632, 509, 14, 35, "Output", "ExpressionUUID" -> \
"b649a226-5fef-4faf-aac0-2c84ca3bd07e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22451, 651, 705, 21, 56, "Input", "ExpressionUUID" -> \
"346d19e5-ed0d-4ded-81fc-1a993dd9c0ba"],
Cell[23159, 674, 309, 8, 46, "Output", "ExpressionUUID" -> \
"d91bfbb4-aee6-4d8a-a5ba-1ff625e9e60c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23505, 687, 609, 16, 68, "Input", "ExpressionUUID" -> \
"09e3b1d8-5bb7-4483-a43f-13a13decf35d"],
Cell[24117, 705, 194, 3, 66, "Output", "ExpressionUUID" -> \
"d44b49f9-0694-405c-8c04-56ba1374af42"]
}, Open  ]]
}
]
*)



==> anc/min-thauma-for-T-state.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22910,        706]
NotebookOptionsPosition[     21667,        669]
NotebookOutlinePosition[     22022,        685]
CellTagsIndexPosition[     21979,        682]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "analytic", " ", "calculations", " ", "for", " ", "T", " ", "state"}], " ",
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]", " ", "=", " ", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "*", "\[Pi]", "*", 
       RowBox[{"\[ImaginaryI]", "/", "d"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"set", " ", "up", " ", "the", " ", "phase"}], "-", 
     RowBox[{"space", " ", "point", " ", "operators"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Z", " ", "=", " ", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[Omega]", ",", 
        RowBox[{"\[Omega]", "^", "2"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A0", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AuOps", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a1", "=", "1"}], ",", 
     RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
     RowBox[{"a1", "=", 
      RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a2", "=", "1"}], ",", 
       RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
       RowBox[{"a2", "++"}], ",", "    ", 
       RowBox[{
        RowBox[{
         RowBox[{"T", "[", 
          RowBox[{"[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"\[Omega]", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"a1", "-", "1"}], ")"}]}], "*", 
             RowBox[{"(", 
              RowBox[{"a2", "-", "1"}], ")"}], "*", "2"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"MatrixPower", "[", 
            RowBox[{"Z", ",", 
             RowBox[{"a1", "-", "1"}]}], "]"}], ".", 
           RowBox[{"MatrixPower", "[", 
            RowBox[{"X", ",", 
             RowBox[{"a2", "-", "1"}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AuOps", "[", 
          RowBox[{"[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", 
             RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "A0", ".", 
           RowBox[{"ConjugateTranspose", "[", 
            RowBox[{"T", "[", 
             RowBox[{"[", 
              RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "]"}]}], "]"}]}], 
        ";"}]}], "\[IndentingNewLine]", "]"}]}], " ", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",ExpressionUUID->"293ec4fb-e611-4171-\
97b6-47d9bf499da5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"set", " ", "up", " ", "T", " ", "state"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TState", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "*", "\[Pi]", "*", 
          RowBox[{"\[ImaginaryI]", "/", "9"}]}], "]"}], ",", "1", ",", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Pi]", "*", 
          RowBox[{"\[ImaginaryI]", "/", "9"}]}], "]"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TDens", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "TState", ",", 
        RowBox[{"Conjugate", "[", "TState", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "set", " ", "up", " ", "other", " ", "state", " ", "for", " ", "use", " ",
      "in", " ", "Q", " ", "operator"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OtherTstate", " ", "=", " ", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "*", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Pi]", "*", 
          RowBox[{"\[ImaginaryI]", "/", "9"}]}], "]"}], ",", 
        RowBox[{"Exp", "[", 
         RowBox[{"8", "*", "\[Pi]", "*", 
          RowBox[{"\[ImaginaryI]", "/", "9"}]}], "]"}], ",", "1"}], "}"}]}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OtherTDens", "=", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", "OtherTstate", ",", 
       RowBox[{"Conjugate", "[", "OtherTstate", "]"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.754475693169191*^9, 
  3.7544757370482063`*^9}},ExpressionUUID->"d7e67868-4d16-4486-87cf-\
7e36c8af7691"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "set", " ", "up", " ", "Q", " ", "operator", " ", "for", " ", "min"}], 
    "-", "thauma"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Q", " ", "=", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{"TDens", "+", 
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", "/", "18"}], "]"}], "*", "OtherTDens"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.754475759791563*^9, 3.75447576475931*^9}, {
  3.754475949616747*^9, 
  3.754475951485787*^9}},ExpressionUUID->"26f489c3-4eb3-4bbc-b6fe-\
dc81bf7d3355"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "9"}]], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"8", "/", "9"}]], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "9"}]], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"4", "/", "9"}]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "9"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "9"}]], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"8", "/", "9"}]], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "/", "9"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "3"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "/", "9"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.7544757679269943`*^9, 
  3.75447598501493*^9},ExpressionUUID->"74271f64-5c6e-44ef-8ba4-6dca0639d26e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "discrete", " ", "Wigner", " ", "function", 
    " ", "of", " ", "Q"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Wu", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"a1", "=", "1"}], ",", 
     RowBox[{"a1", "\[LessEqual]", " ", "d"}], ",", 
     RowBox[{"a1", "=", 
      RowBox[{"a1", "+", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"a2", "=", "1"}], ",", 
       RowBox[{"a2", "\[LessEqual]", " ", "d"}], ",", 
       RowBox[{"a2", "++"}], ",", "    ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Wu", " ", "[", 
          RowBox[{"[", 
           RowBox[{"a1", ",", "a2"}], "]"}], "]"}], "=", " ", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"AuOps", "[", 
               RowBox[{"[", 
                RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ".", "Q"}], "]"}], 
            "/", "d"}], "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      "]"}]}], " ", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "evaluate", " ", "values", " ", "numerically", " ", "and", " ", 
     "analytically", " ", "to", " ", "find", " ", "the", " ", "largest", " ", 
     "one", " ", 
     RowBox[{"(", 
      RowBox[{
      "for", " ", "Wigner", " ", "spectral", " ", "norm", " ", "of", " ", 
       "Q"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"d", " ", "*", " ", 
     RowBox[{"Abs", "[", 
      RowBox[{"Re", "[", "Wu", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"d", "*", 
     RowBox[{"Abs", "[", 
      RowBox[{"Re", "[", "Wu", "]"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.754475790367388*^9, 3.75447585667572*^9}, {
  3.754475955463478*^9, 
  3.754475973597827*^9}},ExpressionUUID->"a1febef4-4b61-4a7f-ac3d-\
e629dabb7bf4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.7422271989685592`", ",", "0.7422271989685592`", ",", 
     "0.7422271989685592`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.13715804260325754`", ",", "0.7422271989685589`", ",", 
     "0.13715804260325754`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7422271989685589`", ",", "0.13715804260325754`", ",", 
     "0.7422271989685589`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.754475850365456*^9, 3.754475857632758*^9}, 
   3.7544759856136227`*^9},ExpressionUUID->"79d92572-d85b-448e-8898-\
eb25bfa359d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox["\[Pi]", "9"], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "9"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "#1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox["\[Pi]", "9"], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "9"], "]"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "9"], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Pi]", "9"], "]"}], "-", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", 
            FractionBox["\[Pi]", "9"], "]"}], "+", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], ")"}]}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "9"], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}]}], ")"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "9"], "]"}]}], "+", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SqrtBox["3"], " ", 
         RowBox[{"Cos", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["\[Pi]", "18"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Sin", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.754475850365456*^9, 3.754475857632758*^9}, 
   3.754475985833448*^9},ExpressionUUID->"25a431a6-c1d9-4dbf-a2bc-\
191113bfd5f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "largest", " ", "one", " ", "is", " ", "clearly", " ", "the", 
    " ", "first", " ", 
    RowBox[{"entry", ".", " ", "Now"}], " ", "check", " ", "whether", " ", 
    "the", " ", "inverse", " ", "of", " ", "this", " ", "entry", " ", "is", 
    " ", "equal", " ", "to", " ", 
    RowBox[{"2", "^", 
     RowBox[{"[", 
      RowBox[{"max", "-", "thauma"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    FractionBox["6", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox["\[Pi]", "9"], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "9"], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Pi]", "18"], "]"}]}], "+", 
      RowBox[{
       SqrtBox["3"], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Pi]", "9"], "]"}]}]}]], "-", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", "/", "18"}], "]"}]}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.754475884242507*^9, 
  3.754475931120111*^9}},ExpressionUUID->"2da1af86-2545-447f-bd3f-\
9a08946e9c5d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.754475932280779*^9, 
  3.7544759859997168`*^9},ExpressionUUID->"b2c2ed40-624c-4eae-8daf-\
9afdb36cfd04"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{44, Automatic}, {-4, Automatic}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4375, 123, 390, "Input", "ExpressionUUID" -> \
"293ec4fb-e611-4171-97b6-47d9bf499da5"],
Cell[4936, 145, 2000, 55, 159, "Input", "ExpressionUUID" -> \
"d7e67868-4d16-4486-87cf-7e36c8af7691"],
Cell[CellGroupData[{
Cell[6961, 204, 613, 17, 54, "Input", "ExpressionUUID" -> \
"26f489c3-4eb3-4bbc-b6fe-dc81bf7d3355"],
Cell[7577, 223, 3761, 126, 127, "Output", "ExpressionUUID" -> \
"74271f64-5c6e-44ef-8ba4-6dca0639d26e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11375, 354, 2408, 63, 285, "Input", "ExpressionUUID" -> \
"a1febef4-4b61-4a7f-ac3d-e629dabb7bf4"],
Cell[13786, 419, 609, 17, 54, "Output", "ExpressionUUID" -> \
"79d92572-d85b-448e-8898-eb25bfa359d1"],
Cell[14398, 438, 5769, 181, 322, "Output", "ExpressionUUID" -> \
"25a431a6-c1d9-4dbf-a2bc-191113bfd5f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20204, 624, 1290, 37, 104, "Input", "ExpressionUUID" -> \
"2da1af86-2545-447f-bd3f-9a08946e9c5d"],
Cell[21497, 663, 154, 3, 66, "Output", "ExpressionUUID" -> \
"b2c2ed40-624c-4eae-8daf-9afdb36cfd04"]
}, Open  ]]
}
]
*)


